SymJAX: symbolic CPU/GPU/TPU programming

SymJAX is a symbolic programming version of JAX simplifying graph input/output/updates and providing additional functionalities for general machine learning and deep learning applications. From an user perspective SymJAX provides a la Theano experience with fast graph optimization/compilation and broad hardware support, along with Lasagne-like deep learning functionalities.

==> modules/tensor-1.py <==
import matplotlib.pyplot as plt

a = np.arange(4)
p = np.linspace(0, 100, 6001)
ax = plt.gca()
lines = [
    ('linear', None),
    ('higher', '--'),
    ('lower', '--'),
    ('nearest', '-.'),
    ('midpoint', '-.'),
]
for interpolation, style in lines:
    ax.plot(
        p, np.percentile(a, p, interpolation=interpolation),
        label=interpolation, linestyle=style)
ax.set(
    title='Interpolation methods for list: ' + str(a),
    xlabel='Percentile',
    ylabel='List item returned',
    yticks=a)
ax.legend()
plt.show()
